The motivic lambda algebra and motivic Hopf invariant one problem

We investigate forms of the Hopf invariant one problem in motivic homotopy theory over arbitrary base fields of characteristic not equal to $2$. Maps of Hopf invariant one classically arise from unital products on spheres, and one consequence of our work is a classification of motivic spheres represented by smooth schemes admitting a unital product. The classical Hopf invariant one problem was resolved by Adams, following his introduction of the Adams spectral sequence. We introduce the motivic lambda algebra as a tool to carry out systematic computations in the motivic Adams spectral sequence. Using this, we compute the $E_2$-page of the $\mathbb{R}$-motivic Adams spectral sequence in filtrations $f \leq 3$. This universal case gives information over arbitrary base fields. We then study the $1$-line of the motivic Adams spectral sequence. We produce differentials $d_2(h_{a+1}) = (h_0+\rho h_1)h_a^2$ over arbitrary base fields, which are motivic analogues of Adams' classical differentials. Unlike the classical case, the story does not end here, as the motivic $1$-line is significantly richer than the classical $1$-line. We determine all permanent cycles on the $\mathbb{R}$-motivic $1$-line, and explicitly compute differentials in the universal cases of the prime fields $\mathbb{F}_q$ and $\mathbb{Q}$, as well as $\mathbb{Q}_p$ and $\mathbb{R}$.

==> anc/basic-motivic-lambda-calculator.py <==
#BASIC CALCULATOR FOR MOTIVIC LAMBDA ALGEBRA

#
#Examples for each of the main functions are commented out below
#
#INSTRUCTIONS FOR IDLE USERS:
#to run, open this .py file in IDLE, and enter a command as below
#


#SAMPLE COMMANDS

#Prints the differential on \lambda_1\lambda_3\lambda_5\tau + \lambda_3^3 \tau:
#ReduceDiff([[1,3,5,'t'],[3,3,3,'t']])


#Prints the sum of two polynomials:
#AddPoly([[2,0,'r'],[1,1,'t','r']],[[2,0,'r'],[1,0]])


#Prints the product of two polynomials:
#MultPoly([[1,1,2,'t']],[[3,5,1,'r','r']])





#BELOW HERE IS THE CODE FOR THE CALCULATOR ITSELF


import math

#DATA STRUCTURES
    #a monomial has the form [a,b,c,d,...,e], i.e. is an array
    #a polynomial has the form [mon1, mon2, mon3, ..., monN], i.e. is an array of arrays
    #a list of polynomials has the form [poly1, poly2, poly3, ..., polyN], i.e. is an array of arrays of arrays


#HELPER FUNCTIONS

#binomail coefficients mod two
def LucasLemma(a,b):
    if a<0 or b<0:
        return False
    if a<b:
        return False
    if (~a & b):
        return False
    else:
        return True

#adem relations for pair of generators
def ReducePair(r,s):
    output = []
    if r=='t':
        if not s=='t' and not s=='r':
            if (s%2)==1:
                output.append([s,'t'])
                output.append([s+1,'r'])
                return output
            else:
                output.append([s,'t'])
                output.append([s+1,'t','r'])
                output.append([s+2,'r','r'])
                return output
    if r=='r':
        if not s=='r':
            output.append([s,r])
            return output
    if 2*r>=s:
        output.append([r,s])
        return output
    b=s-2*r-1
    if (r%2)==0 and (b%2)==1:
        for c in range(0,math.ceil(b/2)):
            if LucasLemma(b-1-c,c) and (c%2)==0:
                output.append([r+b-c,1+2*r+c,'t'])
            if LucasLemma(b-1-c,c) and (c%2)==1:
                output.append([r+b-c,1+2*r+c])
        for c in range(0,math.ceil(b/2)+1):
            if LucasLemma(math.floor(b/2) - math.floor(c/2),math.floor(c/2)):
                output.append([r+b+1-c,1+2*r+c,'r'])
    else:
        for c in range (0,math.ceil(b/2)):
            if LucasLemma(b-1-c,c):
                output.append([r+b-c,1+2*r+c])
    return output

#checks admissibility of pair
def AdmPair(r,s):
    if r=='r':
        if not s=='r':
            return False
    if r=='t':
        if not (s=='t' or s=='r'):
            return False
    if s=='t':
        if not r=='r':
            return True
    if s=='r':
        return True
    if 2*r<s:
        return False
    else:
        return True


#DIFFERENTIALS WITHOUT REDUCTION

#differential on generator
def DiffGen(b):
    output = []
    if b=='r':
        return output
    if b=='t':
        output.append([0,'r'])
        return output
    for c in range (1,math.ceil(b/2)+1):
        if LucasLemma(b-c,c):
            output.append([b-c,c-1])
    return output

#differential on monomial
def LeibnizMon(mon):
    output=[]
    for i in range(0,len(mon)):
        diff = DiffGen(mon[i])
        for j in range(0,len(diff)):
            output.append(mon[:i]+diff[j]+mon[i+1:])
    return output

#differential on polynomial            
def LeibnizPoly(poly):
    output=[]
    for i in range(0,len(poly)):
        output= output+LeibnizMon(poly[i])
    return output

#REDUCING POLYNOMIALS

#multiplicatively reduces a polynomial
def MultReduce(poly):
    output = []
    while len(poly)>0:
        mon=poly[0]
        poly=poly[1:]
        if  len(mon)>1:
            monDone=False
            i=0
            while not monDone:
                if not AdmPair(mon[i],mon[i+1]):
                    monDone=True
                    change=ReducePair(mon[i],mon[i+1])
                    if len(change)>0:
                        for j in range(0,len(change)):
                            poly.append(mon[:i]+change[j]+mon[i+2:])
                        i=len(mon)
                    else:
                        i=len(mon)
                i=i+1
                if i==(len(mon)-1):
                    output.append(mon)
                    monDone=True
    return output


#additively reduces a polynomial
def AddReduce(poly):
        i=0
        j=1
        done=False
        while not done:
            if i+1>=len(poly):
                done=True
                return poly
            if poly[i]==poly[j]:
                poly=poly[0:i]+poly[i+1:j]+poly[j+1:]
                if i+1>=len(poly):
                    done=True
                    return poly
                j=i+1
            else:
                j=j+1
                if j>=len(poly):
                    i=i+1
                    j=i+1

#multiplicatively then additively reduces a polynomial
def Reduce(poly):
    return AddReduce(MultReduce(poly))

#
#
#MAIN FUNCTIONS: REDUCED DIFFERENTIAL OF POLYNOMIAL, ADDING AND MUTIPLYING POLYNOMIALS
#
#


#returns fully reduced differential on a polynomial
def ReduceDiff(poly):
    print("Input:")
    print(poly)
    print("Differential:")
    return Reduce(LeibnizPoly(poly))

#adds polynomials and reduces
def AddPoly(poly1,poly2):
    return AddReduce(poly1+poly2)

#multiplies polynomials 
def MultPoly(poly1,poly2):
    output=[]
    for i in range(0,len(poly1)):
        for j in range(0,len(poly2)):
            output.append(poly1[i]+poly2[j])
    return Reduce(output)




#CODE FOR EXTRACTING INFO ABOUT MONOMIALS AND POLYNOMIALS

#returns number of taus in a monomial
def numT(mon):
    count=0
    for i in range(0,len(mon)):
        if mon[i]=='t':
            count=count+1
    return count

#returns number of rhos in a monomial
def numR(mon):
    count=0
    for i in range(0,len(mon)):
        if mon[i]=='r':
            count=count+1
    return count

#determines if mon1 is less than mon2 (sorry for bad naming, equality returns false)
def LEQ(mon1,mon2):
    if numR(mon1)>numR(mon2):
        return True
    if numR(mon1)<numR(mon2):
        return False
    if numT(mon1)>numT(mon2):
        return True
    if numT(mon1)<numT(mon2):
        return False
    for i in range(0,min(len(mon1),len(mon2))):
        if isinstance(mon1[i],int) and isinstance(mon2[i],int):
            if mon1[i]<mon2[i]:
                return True
            if mon1[i]>mon2[i]:
                return False
    if len(mon1)>len(mon2):
        return True
    if len(mon1)<len(mon2):
        return False
    return False

#gets leading term in a polynomial
def getLead(poly):
    output = poly[0]
    for i in range(0,len(poly)):
        if LEQ(output,poly[i]):
            output=poly[i]
    return output

#returns admissibility of monomial
def isAdmissible(mon):
    for i in range(0,len(mon)-1):
        if mon[i+1]=='r':
            if not mon[i]=='r':
                return False
        if mon[i+1]=='t':
            if not (mon[i]=='r' or mon[i]=='t'):
                return False
        if mon[i]=='t' or mon[i]=='r':
            return False
        if 2*mon[i]<mon[i+1]:
            return False
    return True


#returns stem of monomial
def stem(mon):
    out=0
    for i in range(0,len(mon)):
        if isinstance(mon[i], int):
            out=out+mon[i]
        if mon[i]=='r':
            out=out-1
    return out

#returns weight of monomial
def weight(mon):
    out=0
    for i in range(0,len(mon)):
        if isinstance(mon[i], int):
            out=out+math.ceil(mon[i]/2)
        if mon[i]=='r':
            out=out-1
        if mon[i]=='t':
            out=out-1
    return out

#returns coweight of monomial
def coweight(mon):
    return stem(mon)-weight(mon)

#returns filtration of monomial
def filt(mon):
    out=0
    for i in range(0,len(mon)):
        if isinstance(mon[i],int):
            out=out+1
    return out

#removes rhos and taus from a monomial
def removeRT(mon):
    output=[]
    for i in range(0,len(mon)):
        if isinstance(mon[i],int):
            output.append(mon[i])
    return output

def removeRhos(poly,amount):
    output=[]
    for i in range(0,len(poly)):
        output.append([])
        for j in range(0,len(poly[i])-amount):
            output[i].append(poly[i][j])
    return output



